VEM discretization allowing small edges for the reaction-convection-diffusion equation: source and spectral problems

In this paper we analyze a lowest order virtual element method for the load classic reaction-convection-diffusion problem and the convection-diffusion spectral problem, where the assumptions on the polygonal meshes allow to consider small edges for the polygons. Under well defined seminorms depending on a suitable stabilization for this geometrical approach, we derive the well posedness of the numerical scheme and error estimates for the load problem, whereas for the spectral problem we derive convergence and error estimates for the eigenvalues and eigenfunctions. We report numerical tests to assess the performance of the small edges on our numerical method for both problems under consideration.

==> tablasymallas/extrapolado.m <==
%%%resultados obtenidos para mallas tipo thao1



\begin{table}[ht]
\begin{center}
\caption{Test1. The lowest eigenvalue $\l_{hi}$, $1\le i\le4$, on different meshes for the T-shape domain.}
\begin{tabular}{|c|c|c|c|c|c|c|c|}
\hline
\multicolumn{8}{|c|}{$\CT_{h}^{T}$} \\\hline
 $N$ & $\l_{h1}$ & $\l_{h2}$ & $\l_{h3}$ & 
 $\l_{h4}$ & $\l_{h5}$& $\l_{h6}$&$\l_{h7}$ \\
\hline
8    &3.2361   &7.1230  &12.3207  &19.6618  &29.9506  &43.1687  &56.3321\\
16   &3.1567   &6.4894  &10.1222  &14.2345  &19.0063  &24.6343  &31.3315\\
32   &3.1365   &6.3344  & 9.5975  &12.9765  &16.5115  &20.2433  &24.2144\\
64   &3.1314   &6.2960  & 9.4679  &12.6685  &15.9076  &19.1948  &22.5310\\
'OR'   &1.9800   &2.0300  & 2.0600  & 2.1000  & 2.1200  & 2.0800  & 1.8600\\
'Extr' &3.1298   &6.2840  & 9.4294  &12.5846  &15.7445  &18.8820  &21.7307\\
\hline

8    &3.2422   &7.1802  &12.5152  &19.0595  &32.2326  &46.9310  &61.7726\\
16   &3.1572   &6.4936  &10.1363  &14.2689  &19.0754  &24.7519  &31.4773\\
32   &3.1366   &6.3347   &9.5984  &12.9787  &16.5158  &20.2508  &24.2264\\
64   &3.1316   &6.2960   &9.4679  &12.6686  &15.9078  &19.1953  &22.5407\\
'OR'   &2.0400   &2.1000   &2.1300   &1.9200  & 2.3200  & 2.2700   &2.0700\\
'EXTR' &3.1299   &6.2852   &9.4338  &12.5388  &15.8073  &18.9860  &21.9914\\
\hline

8    &3.1820  & 6.7247  &10.9616  &16.4556  &23.3067  &31.7699  &40.8335\\
16   &3.1441  & 6.4043   &9.8511  &13.6063  &17.7749  &22.5294  &28.0389\\
32   &3.1336  & 6.3135   &9.5285  &12.8170  &16.2084  &19.7245  &23.4018\\
64   &3.1308  & 6.2907   &9.4503  &12.6275  &15.8287  &19.0608  &22.3266\\
'OR'   &1.8600  & 1.8500   &1.8300  & 1.8900  & 1.8600  & 1.7800   &1.5800\\
'EXTR' &3.1297  & 6.2805   &9.4121  &12.5442  &15.6535  &18.6896  &21.4588\\
\hline
\end{tabular}
\label{TABLA:5}
\end{center}
\end{table}



\begin{center}
\caption{Test 1. Computed lowest eigenvalues $\l_{h}^{i}$, $1\le
i\le5$, on different meshes.}
\begin{tabular}{|c|c|cccc|c|c|}
\hline
$\CT_h$   & $\l_{h}^{i}$  & $N=8$ & $N=16$ & $N=32$ & $N=64$ &
Order & Extr. &Exact\\
\hline
 & $\l_{h}^{1}$            &  3.2361 &   3.1567  &  3.1365 &  31.8593   &  1.76 &  32.0506 & 32.1734\\
 $\CT_h^1$& $\l_{h}^{2}$   &  7.1230 &   6.4896  &  6.3344 &  36.8751   &  2.19 &  36.9872& 37.0199\\
& $\l_{h}^{3}$             & 12.3207 &  10.1222  &  9.5975 &  41.8026   &  2.19 &  41.9146& 41.9443\\
& $\l_{h}^{4}$             & 19.6618 &  14.2345  & 12.6685 &  48.7953   &  2.11 &  48.9664& 48.9844\\
& $\l_{h}^{5}$             & 29.9506 &  19.0063  & 15.9076 &  55.1019   &  1.99 &  55.3698& 55.4365\\
& $\l_{h}^{6}$             & 43.1687 &  24.6343  & 19.1948 &  68.9892   &  2.06 &  69.3656& 69.5600\\
& $\l_{h}^{7}$             & 56.3321 &  31.3315  & 22.5310 &  68.9892   &  2.06 &  69.3656& 69.5600\\
         \hline
& $\l_{h}^{1}$  & 31.0337  & 31.5027 &  31.7066 &  31.8259 &   1.78 &  32.0452& 32.1734\\
  $\CT_h^3$& $\l_{h}^{2}$  & 36.0658 &  36.5552 &  36.7432 &  36.8405 &   2.19 &  36.9804 & 37.0199\\
& $\l_{h}^{3}$   & 41.0445 &  41.5115 &  41.6874 &  41.7795 &   2.23 &  41.9064 & 41.9443\\
& $\l_{h}^{4}$   & 47.7733 &  48.3911 &  48.6319 &  48.7653 &   2.09 &  48.9622 & 48.9844\\
& $\l_{h}^{5}$   & 53.7141 &  54.5342 &  54.8676 &  55.0610 &   1.95 &  55.3695 & 55.4365\\
& $\l_{h}^{6}$   & 66.9808 &  68.1944 &  68.6820 &  68.9492 &   2.03 &  69.3668 & 69.5600\\
& $\l_{h}^{7}$   & 67.1556 &  68.2905  & 68.7424 &  68.9892   & 2.06 &  69.3656& 69.5600\\
\hline
& $\l_{h}^{1}$  & 31.0337  & 31.5027 &  31.7066 &  31.8259 &   1.78 &  32.0452& 32.1734\\
  $\CT_h^3$& $\l_{h}^{2}$  & 36.0658 &  36.5552 &  36.7432 &  36.8405 &   2.19 &  36.9804 & 37.0199\\
& $\l_{h}^{3}$   & 41.0445 &  41.5115 &  41.6874 &  41.7795 &   2.23 &  41.9064 & 41.9443\\
& $\l_{h}^{4}$   & 47.7733 &  48.3911 &  48.6319 &  48.7653 &   2.09 &  48.9622 & 48.9844\\
& $\l_{h}^{5}$   & 53.7141 &  54.5342 &  54.8676 &  55.0610 &   1.95 &  55.3695 & 55.4365\\
& $\l_{h}^{6}$   & 66.9808 &  68.1944 &  68.6820 &  68.9492 &   2.03 &  69.3668 & 69.5600\\
& $\l_{h}^{7}$   & 67.1556 &  68.2905  & 68.7424 &  68.9892   & 2.06 &  69.3656& 69.5600\\
 \end{tabular}
\label{TABLA:1}
\end{center}
\end{table}



N=16
 3.1567   
 6.4896  
10.1222  
14.2345  
19.0063  
24.6343  
31.3315

N=32
 3.1365   
 6.3344   
 9.5975  
12.9765  
16.5115  
20.2433  
24.2144


N=64
 3.1315   
 6.2960   
 9.4679  
12.6685  
15.9076  
19.1948  
22.5310


%%%%%%%%%%
N=8
 3.2422   
 7.1802  
12.5152  
19.0595  
32.2326  
46.9310  
61.7726

N=16
 3.1572   
 6.4936  
10.1363  
14.2689  
19.0754  
24.7519  
31.4773

N=32
 3.1366   
 6.3347   
 9.5984  
12.9787  
16.5158  
20.2508  
24.2264

N=64
 3.1316   
 6.2960   
 9.4679  
12.6686  
15.9078  
19.1953  
22.5407

%%%%%%%
N=8
 3.1820   
 6.7247  
10.9616  
16.4556  
23.3067  
31.7610  
40.8335

N=16
 3.1441   
 6.4043   
 9.8511  
13.6063  
17.7749  
22.5294  
28.0389

N=32
 3.1336   
 6.3135   
 9.5285  
12.8170  
16.2084  
19.7245  
23.4018

N=64
 3.1308   
 6.2907   
 9.4503  
12.6275  
15.8287  
19.0608  
22.3266





